Transition between one- and two-dimensional topology in a Chern insulator of finite width

Topology in quantum systems is typically considered in infinite crystals in one, two, or higher integer dimensions. Here, we show that one can continuously transform a system between a topological phase associated with one dimension and a topological phase associated with two dimensions without closing the energy gap. In this process, the dimension of the system itself changes. Concretely, we investigate a modified version of the Qi-Wu-Zhang model and develop a procedure to smoothly shrink the width of the system in one direction. By tracking gaps which remain open throughout the modulation, we establish a smooth transition from a two-dimensional to a one-dimensional topological insulator. In between the system exhibits both one- and two-dimensional topology, and the way the system accomplishes the transition is by making the one-dimensional topology more robust as the width decreases, while the two-dimensional topology becomes less robust. Finally, we show how the gaps arise from hybridization of edge states due to the finite width.

==> anc/_flux_tube.py <==
import numpy as np
import sys



def save(array, name):
    np.savetxt(name, array)

def load(name):
    array = np.loadtxt(name, dtype='float')
    return array

all_M = load(f'all_bubble_center.txt')
all_u = load(f'all_Us.txt')
all_Lx = load(f'all_Lx.txt').astype(int)

#Define Characteristic parameters
###########################################################################

bubble_num = 1

index = 0

flux = int(sys.argv[1])

periodic = True

###########################################################################

#Define non-variable parameters of the system
Ly = 500
t = 1
D = 0.22

#Define dependent paraemetrs of the system
M = all_M[bubble_num, index]
u = all_u[index]
Lx = all_Lx[index]
f = np.linspace(0, 1, 501)[flux] #This number of elements is the same as the number for the array job in the slurm script

#Define Pauli matrices for internal degrees of freedom
pauli_x = np.array([[0,1],[1,0]])
pauli_y = np.array([[0,-1j],[1j, 0]])
pauli_z = np.array([[1,0],[0,-1]])



###########################################################################

#Create general skeleton of hamiltonian

H1 = np.identity(Lx*Ly, dtype='complex')

X1 = np.identity(Lx, dtype='complex')
Y1 = np.identity(Ly, dtype='complex')

X2 = np.zeros((Lx, Lx), dtype='complex')
Y2 = np.zeros((Ly, Ly), dtype='complex')

for i in range(Lx-1):
    X2[i,i+1] = 1

for i in range(Ly-1):
    Y2[i,i+1] = 1

#Make periodic in y-direction
if periodic == True:
    Y2[-1, 0] = 1

H2 = np.kron(X2, Y1)

H3 = np.kron(X1, Y2)

# Now we define the potential part on the egde

X4 = np.zeros((Lx, Lx), dtype='complex')
X4[0,0] = 1
X4[-1,-1] = 1
H4 = np.kron(X4, Y1)

internal4 = (np.tan((np.pi/2)*u)*pauli_z)

#Implement flux tube

for x_index in range(int(Lx/2)):
    y_index = int(Ly/2)
    H3[x_index*Ly+y_index-1, x_index*Ly+y_index] *= np.exp(2*np.pi*1j*f)
    #H3[x_index*Ly+Ly-1, x_index*Ly] *= np.exp(-2*np.pi*1j*f)


#Implement internal degrees of freedom

internal1 = M*pauli_z
internal2 = -t*pauli_z-1j*D*pauli_y
internal3 = -t*pauli_z-1j*D*pauli_x

#combine to get each Hamiltonian component
H_f1 = np.kron(H1, internal1)
H_f2 = np.kron(H2, internal2)
H_f3 = np.kron(H3, internal3)
H_f4 = np.kron(H4, internal4)

H = H_f1 + H_f2 + np.conjugate(H_f2.T)+H_f3 + np.conjugate(H_f3.T)+H_f4

###########################################################################
#Determine spectrum

E, v = np.linalg.eigh(H)

indices = np.arange(Lx*Ly-10, Lx*Ly+10)


#Define inversion operator
inv_x = np.fliplr(np.identity(Lx, dtype='complex'))
inv_y = np.identity(Ly, dtype='complex')
for i in range(Ly):
    if i<int(Ly/2):
        inv_y[i,i]*= np.exp(np.pi*1j*f)
    elif i>=int(Ly/2):
        inv_y[i,i]*= np.exp(-np.pi*1j*f)

inv_xy = np.kron(inv_x, np.fliplr(inv_y))

inv_internal = pauli_z
I = np.kron(inv_xy, inv_internal)

vs = v[:,indices]

inv = np.diag(np.conjugate(vs.T)@I@vs).real


print(f'Spectrum shape: {E.shape}')

print(f'Lx = {Lx}')
print(f'M = {M}')
print(f'u = {u}')
print(f'flux = {f}')

if periodic == True:
    save(E, f'op_bubble{bubble_num}_index{index}_spectrum{flux}.txt')
    # Below is for when inversion symmetry is imposed for period boundary conditions
    #save(inv, f'op_bubble{bubble_num}_index{index}_inv{flux}.txt')
else:
    save(E, f'oo_bubble{bubble_num}_index{index}_spectrum{flux}.txt')
    save(inv, f'oo_bubble{bubble_num}_index{index}_inv{flux}.txt')

fluxes = [0, 150, 245, 250, 500]

if flux  in fluxes:
    vecs = v[:, indices]

    if periodic == True:
        save(vecs, f'op_bubble{bubble_num}_index{index}_vecs{flux}.txt')
    else:
        save(vecs, f'oo_bubble{bubble_num}_index{index}_vecs{flux}.txt')


==> anc/_overlap.py <==
import numpy as np
import sys



def save(array, name):
    np.savetxt(name, array)

def load(name):
    array = np.loadtxt(name, dtype='float')
    return array

all_M = load(f'all_bubble_center.txt')
all_u = load(f'all_Us.txt')
all_Lx = load(f'all_Lx.txt').astype(int)

#Define Characteristic parameters
###########################################################################

bubble_num = 1

index = int(sys.argv[1])

flux = 249

###########################################################################

#Define non-variable parameters of the system
Ly = 500
t = 1
D = 0.22

#Define dependent paraemetrs of the system
M = all_M[bubble_num, index]
u = all_u[index]
Lx = all_Lx[index]
f = np.linspace(0, 1, 501)[flux] 

#Define Pauli matrices for internal degrees of freedom
pauli_x = np.array([[0,1],[1,0]])
pauli_y = np.array([[0,-1j],[1j, 0]])
pauli_z = np.array([[1,0],[0,-1]])



###########################################################################

#Create general skeleton of hamiltonian

H1 = np.identity(Lx*Ly, dtype='complex')

X1 = np.identity(Lx, dtype='complex')
Y1 = np.identity(Ly, dtype='complex')

X2 = np.zeros((Lx, Lx), dtype='complex')
Y2 = np.zeros((Ly, Ly), dtype='complex')

for i in range(Lx-1):
    X2[i,i+1] = 1

for i in range(Ly-1):
    Y2[i,i+1] = 1

#Make periodic in y-direction or not
#Y2[-1, 0] = 1

H2 = np.kron(X2, Y1)

H3 = np.kron(X1, Y2)

# Now we define the potential part on the egde

X4 = np.zeros((Lx, Lx), dtype='complex')
X4[0,0] = 1
X4[-1,-1] = 1
H4 = np.kron(X4, Y1)

internal4 = (np.tan((np.pi/2)*u)*pauli_z)

#Implement flux tube

for x_index in range(int(Lx/2)):
    y_index = int(Ly/2)
    H3[x_index*Ly+y_index-1, x_index*Ly+y_index] *= np.exp(2*np.pi*1j*f)
    # Activate below to incorporate make inversion invariant
    #H3[x_index*Ly+Ly-1, x_index*Ly] *= np.exp(-2*np.pi*1j*f)


#Implement internal degrees of freedom

internal1 = M*pauli_z
internal2 = -t*pauli_z-1j*D*pauli_y
internal3 = -t*pauli_z-1j*D*pauli_x

#combine to get each Hamiltonian component
H_f1 = np.kron(H1, internal1)
H_f2 = np.kron(H2, internal2)
H_f3 = np.kron(H3, internal3)
H_f4 = np.kron(H4, internal4)

H = H_f1 + H_f2 + np.conjugate(H_f2.T)+H_f3 + np.conjugate(H_f3.T)+H_f4

###########################################################################
#Determine spectrum

E, v = np.linalg.eigh(H)

print(f'Spectrum shape: {E.shape}')
print(f'Lx = {Lx}')
print(f'M = {M}')
print(f'u = {u}')
print(f'flux = {f}')

v1 = v[:,Lx*Ly]
v2 = v[:,Lx*Ly+1]

# Define the used measures

def overlap(v1, v2):
    v = np.vstack((v1, v2)).T
    v = np.abs(v)**2
    mins = np.min(v, axis=1)
    overlap = np.sum(mins)
    return overlap

def X(Lx):
    xs1 = np.arange(0, Lx//2, 1)+1/2
    xs2 = np.flip(xs1)
    xs = np.diag(np.append(xs2, xs1))

    ys = np.identity(Ly)
    internal = np.identity(2)

    external = np.kron(xs, ys)

    X = np.kron(external, internal)
    X = X/np.max(X)
    return X

# We now define an operator calculating y-localization

def Y(Lx):
    ys1 = np.arange(0, Ly//2, 1)+1/2
    ys2 = np.flip(ys1)
    ys = np.diag(np.append(ys2, ys1))

    xs = np.identity(Lx)
    internal = np.identity(2)

    external = np.kron(xs, ys)

    Y = np.kron(external, internal)
    Y = Y/np.max(Y)
    return Y


ol = overlap(v1, v2)

x1 = np.conjugate(v1.T)@X(Lx)@v1
y1 = np.conjugate(v1.T)@Y(Lx)@v1

x2 = np.conjugate(v2.T)@X(Lx)@v2
y2 = np.conjugate(v2.T)@Y(Lx)@v2

values = np.array([ol, x1, y1, x2, y2])

save(values, f'oo_bubble{bubble_num}_index{index}_overlap.txt')

print(f'overlap={ol}')
print(f'bulk_x = {x2}')
print(f'bulk_y={y2}')





==> anc/_wilson.py <==
import numpy as np
import sys



def save(array, name):
    np.savetxt(name, array)

def load(name):
    array = np.loadtxt(name, dtype='float')
    return array

all_u = load(f'all_Us.txt')
all_Lx = load(f'all_Lx.txt').astype(int)

#Define Characteristic parameters
###########################################################################

index = int(sys.argv[1])

###########################################################################

#Define non-variable parameters of the system
Ly = 500
t = 1
D = 0.22

#Define dependent paraemetrs of the system
Ms = np.linspace(-5, 5, 2000)
u = all_u[index]
Lx = all_Lx[index]


#Define Pauli matrices for internal degrees of freedom
pauli_x = np.array([[0,1],[1,0]])
pauli_y = np.array([[0,-1j],[1j, 0]])
pauli_z = np.array([[1,0],[0,-1]])



###########################################################################

def H_op_edge(M, u, Lx):

    l = np.arange(0, Ly, 1)
    k = 2*np.pi*l/Ly

    arr1 = M-2*t*np.cos(k)
    arr2 = 2*D*np.sin(k)
    arr3 = np.ones(Ly)


    internal1 = pauli_z*arr1[:, np.newaxis, np.newaxis]+pauli_x*arr2[:, np.newaxis, np.newaxis]
    internal2 = arr3[:, np.newaxis, np.newaxis]*(-t*pauli_z-1j*D*pauli_y)


    X1 = np.identity(Lx)

    X2 = np.zeros((Lx, Lx))

    for i in range(Lx-1):
        X2[i,i+1] = 1


    H1 = np.array([np.kron(X1, arr) for arr in internal1])
    H2 = np.array([np.kron(X2, arr) for arr in internal2])

    H_op = H1 + H2 + np.conjugate(H2.transpose(0, 2, 1))

    # Now we define the potential part on the egde

    X3 = np.zeros((Lx, Lx))
    X3[0,0] = 1
    X3[-1,-1] = 1

    arr4 = np.ones(Ly)

    internal3 = arr4[:, np.newaxis, np.newaxis]*(np.tan((np.pi/2)*u)*pauli_z)

    H3 = np.array([np.kron(X3, arr) for arr in internal3])

    H_edge = H_op+H3

    return H_edge

def I_op(Lx):
    X = np.fliplr(np.identity(Lx))

    I_op = np.kron(X, pauli_z)
    return I_op


def wilson_edge(M, u, Lx):
    H = H_op_edge(M, u, Lx)[np.array([0, int(Ly/2)])]
    vecs = np.linalg.eigh(H)[1][:,:,:Lx]

    N = np.array([0,0])

    for i, vec in enumerate(vecs):

        Ns = np.round(np.diag(np.conjugate(vec.T) @ I_op(Lx) @ vec).real).astype(int)

        

        N[i] = (len(Ns)-np.sum(Ns))/2

    return np.abs(N[0]-N[1])

###########################################################################
#Determine spectrum

top = np.zeros(len(Ms))

Emin = np.zeros(2000)

for i in range(len(Ms)):
    w = wilson_edge(Ms[i], u, Lx)
    top[i] = w

    H = H_op_edge(Ms[i], u, Lx)[0]
    E = np.abs(np.linalg.eigh(H)[0])
    Emin[i] = np.min(E)


sort = np.argsort(Emin)

value = np.array([-100])
trash = np.array([-100])

for i in sort:
    dist = np.min(np.abs(trash-i))
    if dist > 10:
        value = np.append(value, i)
        trash = np.append(trash, i)
    else:
        trash = np.append(trash, i)

value = value[1:]

closing = Ms[value]

closing = np.append(closing-4, closing)

print(f'Lx = {Lx}')
print(f'u = {u}')

save(top, f'op_wilson_index{index}.txt')
save(closing, f'op_closing_index{index}.txt')


==> anc/finCI_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "235b7b91",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "import matplotlib.pyplot as plt\n",
    "import kwant\n",
    "\n",
    "s0 = np.eye(2)\n",
    "sx = np.array([[0.0,1.0],\n",
    "               [1.0,0.0]])\n",
    "sy = np.array([[0.0,-1.0j],\n",
    "               [1.0j,0.0]])\n",
    "sz = np.array([[1.0,0.0],\n",
    "               [0.0,-1.0]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "4354e0d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Defining the Chern insulator Hamiltonian with OBC in x as in Eq. (1) in main text (Assume lattice constant a=1)\n",
    "def finCI(L,ky,M,t,delta):\n",
    "    lat = kwant.lattice.chain(norbs=2)\n",
    "    sys = kwant.Builder()\n",
    "\n",
    "    for i in range(L):\n",
    "        sys[lat(i)] = (M-2*t*np.cos(ky))*sz+2*delta*np.sin(ky)*sy \n",
    "        if i>0:\n",
    "            sys[lat(i),lat(i-1)] = -t*sz+1j*delta*sx \n",
    "\n",
    "    return sys.finalized()\n",
    "\n",
    "## Analytic hybridization expression shown in Eq. 12 and derived in Appendix\n",
    "def hybr0(L,M,t,delta):\n",
    "    m = M-2*t\n",
    "    R = np.sqrt((t-delta)/(t+delta))\n",
    "    theta = np.arccos(m/(2*np.sqrt(t**2-delta**2)))\n",
    "\n",
    "    return (t+delta)*R**(L+2)*np.sin(theta)*np.sin((L+1)*theta)\n",
    "\n",
    "## Box normalization squared for wavefunction in thin film: N^2 = \\sum_{x=1}^{L}|\\psi(x)|^2\n",
    "def Norm2psi(L,M,t,delta):\n",
    "    m = M-2*t\n",
    "    R = np.sqrt((t-delta)/(t+delta))\n",
    "    theta = np.arccos(m/(2*np.sqrt(t**2-delta**2)))\n",
    "    xsum = np.array([R**(2*i)*np.sin(i*theta)**2 for i in range(1,L+1)])\n",
    "    Norm2 = np.sum(xsum)\n",
    "\n",
    "    return Norm2  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "e3833b50",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Parameters used\n",
    "L = 6       ## No. of lattice sites in thin film                    \n",
    "ky = 0.0    ## TRIM point\n",
    "t = 1.0; delta = 0.22\n",
    "Mlist = np.linspace(-1,5,301)  ## varied as a function of M\n",
    "\n",
    "energyvsM0 = np.array([sp.linalg.eigvalsh(finCI(L,ky,Mi,t,delta).hamiltonian_submatrix()) for Mi in Mlist])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "25fe6fcb",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Position of M for zero hybridization according to Eq. 13  \n",
    "Mnodes0 = np.array([2*np.sqrt(t**2-delta**2)*np.cos(ni*np.pi/(L+1)) for ni in range(1,L+1)])+2*t"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "caa0b43a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(dpi=150)\n",
    "\n",
    "## Numerical spectra \n",
    "for i in range(2*L):\n",
    "    plt.plot(Mlist,energyvsM0[:,i],'-k')\n",
    "\n",
    "plt.plot(Mlist,energyvsM0[:,L-1],'-k',label='numerical, q=0')\n",
    "\n",
    "## Analytical spectra\n",
    "MlistA = np.linspace(0.05,3.95,101) ## restricted M list, analytic expression not defined approximately outside this range\n",
    "\n",
    "normL = np.array([Norm2psi(L,mi,t,delta) for mi in MlistA]) ## normalization as a function of M\n",
    "\n",
    "plt.plot(MlistA,hybr0(L,MlistA,t,delta)/normL,'--r',label='analytical, q=0') ## Analytical spectra as a function of M to compare with numerics\n",
    "\n",
    "## Plotting only hybridization zero M points\n",
    "plt.plot(Mnodes0,np.zeros(L),'bx',label='analytic gapless pts. q=0')\n",
    "\n",
    "plt.xlim([-1,5])\n",
    "plt.ylim([-0.5,0.5])\n",
    "plt.xlabel('M')\n",
    "plt.ylabel('Energy')\n",
    "plt.legend(loc='upper right')\n",
    "\n",
    "#plt.savefig('fciL6t1del0p22ky0vsM.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

